A global view on the Higgs self-coupling at lepton colliders

We perform a global effective-field-theory analysis to assess the precision on the determination of the Higgs trilinear self-coupling at future lepton colliders. Two main scenarios are considered, depending on whether the center-of-mass energy of the colliders is sufficient or not to access Higgs pair production processes. Low-energy machines allow for ~40% precision on the extraction of the Higgs trilinear coupling through the exploitation of next-to-leading-order effects in single Higgs measurements, provided that runs at both 240/250 GeV and 350 GeV are available with luminosities in the few attobarns range. A global fit, including possible deviations in other SM couplings, is essential in this case to obtain a robust determination of the Higgs self-coupling. High-energy machines can easily achieve a ~20% precision through Higgs pair production processes. In this case, the impact of additional coupling modifications is milder, although not completely negligible.

==> anc/data.m <==
(* ::Package:: *)

(* ::Input:: *)
(**)


(* ::Subchapter:: *)
(*Note*)


(* ::Text:: *)
(*This notebook defines some Mathematica functions. To use them, just import it for example in a notebook, as in the example below:*)


(*Get["data.m"]
\[Delta]\[Sigma]eezhhL[{500,-80,30}][{\[Delta]cz,c\[Gamma]\[Gamma],cz\[Gamma],czz,cz\[EmptySquare],\[Delta]\[Lambda]}]
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{400,250}]*)


(* ::Text:: *)
(*The Wilson coefficients used are that of the usual Higgs basis as found in the BSMCharacterisation model (i.e without the coefficient rescaling and using \[Delta]\[Lambda]=\[Lambda]sm*\[Delta]\[Kappa]\[Lambda] instead of \[Delta]\[Kappa]\[Lambda]).*)


(* ::Text:: *)
(*The values have been computed using a modify version of the BSMCharacterisation model, Feynrules and Madgraph: http://feynrules.irmp.ucl.ac.be/wiki/BSMCharacterisation*)


(* ::Subchapter:: *)
(*Double Higgs production*)


(* ::Section:: *)
(*zhh*)


(* ::Text:: *)
(*In this section, we present the standard-model cross sections and EFT parametrizater dependence of the deviation  the signal strengths for the e- e \[RightArrow] zhh process*)


(* ::Subsection:: *)
(*Inclusive EFT parametrization of the new physics process*)


(* ::Text:: *)
(*The functions below give the shift in the standard model signal strengths linearized in all EFT parameters except \[Delta]\[Lambda] (i.e. \[Mu] = 1 + \[Delta]\[Sigma]eezzhhL). The wilson coefficients are the same as in the paper, except for \[Delta]\[Lambda]=\[Lambda]sm*\[Delta]\[Kappa]\[Lambda] = \[Lambda]sm*(\[Kappa]\[Lambda]-1).*)


(* ::Text:: *)
(*\[Delta]\[Sigma]eezhhL[energy], for unpolarized beams, where energy is the center-of-mass energy in GeV*)
(*\[Delta]\[Sigma]eezhhL[{energy,polae-_,polaee+_}], where energy is the center-of-mass energy in GeV, polae1- and polae+ are the polarisations of the e- e+ pairs*)


\[Delta]\[Sigma]eezhhL[500][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=4.621669649705957` czz+0.5363647404755817` cz\[Gamma]+0.7626930452569675` cz\[EmptySquare]+0.10799859371004858` c\[Gamma]\[Gamma]+5.46835847609307` \[Delta]cz+4.382287138839171` \[Delta]\[Lambda]+20.432638711327026` czz \[Delta]\[Lambda]+0.09082683456916389` cz\[Gamma] \[Delta]\[Lambda]+31.779257223216565` cz\[EmptySquare] \[Delta]\[Lambda]-0.24164312196369214` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+16.519240603426233` \[Delta]cz \[Delta]\[Lambda]+5.813346970084377` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]eezhhL[{500,-80,30}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-2.5711228216151247` czz+6.979660703554753` cz\[Gamma]-10.262561826838626` cz\[EmptySquare]+1.3964729810936993` c\[Gamma]\[Gamma]+5.46840475199926` \[Delta]cz+4.382503582489715` \[Delta]\[Lambda]+36.56750797392872` czz \[Delta]\[Lambda]+1.3873739194748762` cz\[Gamma] \[Delta]\[Lambda]+56.47006887625387` cz\[EmptySquare] \[Delta]\[Lambda]-3.1395178662228997` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+16.51943789580733` \[Delta]cz \[Delta]\[Lambda]+5.813340729441131` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]eezhhL[{500,80,-30}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=13.698234677231415` czz-7.589431367979492` cz\[Gamma]+14.684339314845026` cz\[EmptySquare]-1.5188184572360754` c\[Gamma]\[Gamma]+5.468364017711489` \[Delta]cz+4.382562339780937` \[Delta]\[Lambda]+0.004889477977161501` czz \[Delta]\[Lambda]-1.5116120950827314` cz\[Gamma] \[Delta]\[Lambda]+0.49933581915637376` cz\[EmptySquare] \[Delta]\[Lambda]+3.4099091120950824` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+16.51963411792123` \[Delta]cz \[Delta]\[Lambda]+5.813388487532044` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]eezhhL[1000][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=3.8246147240169335` czz+3.658083080060919` cz\[Gamma]-28.079247428697943` cz\[EmptySquare]+1.076341505142604` c\[Gamma]\[Gamma]+6.4883276640567855` \[Delta]cz+2.7255382458117796` \[Delta]\[Lambda]+9.790983166609637` czz \[Delta]\[Lambda]+9.039837570195036` cz\[Gamma] \[Delta]\[Lambda]-68.83451918496601` cz\[EmptySquare] \[Delta]\[Lambda]+2.6490457836013657` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+14.23642560500238` \[Delta]cz \[Delta]\[Lambda]+5.501546471294675` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]eezhhL[{1000,-80,20}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-62.783863920099876` czz+44.340141229712856` cz\[Gamma]-130.04577611319183` cz\[EmptySquare]+13.023193664169789` c\[Gamma]\[Gamma]+6.488744538077404` \[Delta]cz+2.725603412401165` \[Delta]\[Lambda]-159.9951883062838` czz \[Delta]\[Lambda]+112.70124583853516` cz\[Gamma] \[Delta]\[Lambda]-329.4131684352892` cz\[EmptySquare] \[Delta]\[Lambda]+33.07464627548897` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+14.238256866416979` \[Delta]cz \[Delta]\[Lambda]+5.501911672908864` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]eezhhL[1400][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=0.29722165168916714` czz+7.357206718489861` cz\[Gamma]-64.374750811298` cz\[EmptySquare]+2.2750584158726856` c\[Gamma]\[Gamma]+6.6901457799213695` \[Delta]cz+2.0557071159835973` \[Delta]\[Lambda]-19.797326522376842` czz \[Delta]\[Lambda]+25.180442824936023` cz\[Gamma] \[Delta]\[Lambda]-272.89902209291927` cz\[EmptySquare] \[Delta]\[Lambda]+8.071602032654894` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+13.22735916760704` \[Delta]cz \[Delta]\[Lambda]+5.006125511365421` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]eezhhL[3000][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-25.127027472818295` czz+27.867080746870705` cz\[Gamma]-254.1001818063203` cz\[EmptySquare]+8.967212085627455` c\[Gamma]\[Gamma]+6.640562011710937` \[Delta]cz+1.0856157596660772` \[Delta]\[Lambda]-252.09498857094326` czz \[Delta]\[Lambda]+148.54478011528764` cz\[Gamma] \[Delta]\[Lambda]-1940.7270775711072` cz\[EmptySquare] \[Delta]\[Lambda]+49.32038040233727` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+11.20810730634919` \[Delta]cz \[Delta]\[Lambda]+3.4834927985248703` \[Delta]\[Lambda]^2


(* ::Section:: *)
(*\[Nu]\[Nu]hh*)


(* ::Text:: *)
(*In this section, we present the standard-model cross sections and EFT parametrizations of the deviation to the signal strengths for the e- e -> \[Nu]\[Nu]hh process discarding the Feynman's diagrams with a Z in the s channel.*)


(* ::Subsection:: *)
(*Inclusive EFT dependence*)


(* ::Text:: *)
(*The functions below give the shift in the standard-model signal strength linearized in everything except \[Delta]\[Lambda] (i.e. \[Mu]= 1 + \[Delta]\[Sigma]ee\[Nu]\[Nu]hh). The Wilson coefficients are the same as in the paper, except for \[Delta]\[Lambda]=\[Lambda]sm*\[Delta]\[Kappa]\[Lambda] =\[Lambda]sm*(\[Kappa]\[Lambda]-1).*)


(* ::Text:: *)
(*\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[energy], where energy is the center-of-mass energy in GeV, for unpolarized beams*)
(*\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[{energy,polae-_,polaee+_}], where energy is the center of mass energy in GeV,polae1- and polae+ are the polarisation of the e- e+ pairs.*)


\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1000][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-3.868532661958027` czz+1.4091953634551044` cz\[Gamma]-10.566360267198359` cz\[EmptySquare]+0.5406435515303075` c\[Gamma]\[Gamma]-1.8592040935870138` \[Delta]cz-9.374753584986426` \[Delta]\[Lambda]+49.756682775168116` czz \[Delta]\[Lambda]-23.511090083696615` cz\[Gamma] \[Delta]\[Lambda]+153.39968233584534` cz\[EmptySquare] \[Delta]\[Lambda]-8.214167032768971` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+30.823842835096254` \[Delta]cz \[Delta]\[Lambda]+67.18258930080091` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[{1000,-80,20}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-3.868551946231722` czz+1.4091956270901376` cz\[Gamma]-10.56662690108801` cz\[EmptySquare]+0.5406410732794869` c\[Gamma]\[Gamma]-1.859222680721517` \[Delta]cz-9.375028520394526` \[Delta]\[Lambda]+49.757169212315596` czz \[Delta]\[Lambda]-23.511561353072704` cz\[Gamma] \[Delta]\[Lambda]+153.40060886967973` cz\[EmptySquare] \[Delta]\[Lambda]-8.214264760526468` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+30.823538614984454` \[Delta]cz \[Delta]\[Lambda]+67.18427108390536` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-4.367685120375042` czz+1.6836423420637117` cz\[Gamma]-12.20907329936679` cz\[EmptySquare]+0.6323729374548966` c\[Gamma]\[Gamma]-2.2497848604712996` \[Delta]cz-7.4880493111736905` \[Delta]\[Lambda]+48.76586416638181` czz \[Delta]\[Lambda]-23.512878528912257` cz\[Gamma] \[Delta]\[Lambda]+152.22003374950486` cz\[EmptySquare] \[Delta]\[Lambda]-8.162659591207767` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+31.24704963130565` \[Delta]cz \[Delta]\[Lambda]+50.1912652808751` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-5.7993121149768605` czz+2.4440319140532427` cz\[Gamma]-16.911727273525205` cz\[EmptySquare]+0.8868697469771805` c\[Gamma]\[Gamma]-3.1913526608210234` \[Delta]cz-5.028231373124335` \[Delta]\[Lambda]+49.141272223664195` czz \[Delta]\[Lambda]-24.355217506335286` cz\[Gamma] \[Delta]\[Lambda]+155.1377588189343` cz\[EmptySquare] \[Delta]\[Lambda]-8.368599039268128` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+31.16798764164275` \[Delta]cz \[Delta]\[Lambda]+29.863940204409438` \[Delta]\[Lambda]^2


(* ::Subsection:: *)
(*differential EFT dependence in m(hh) bins*)


(* ::Text:: *)
(*\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[energy_,{binMax_,binMin_}], for unpolarized beams, where energy is the center-of-mass energy in GeV, binMax/binMin are respectively the upper/lower mhh bound on the bin in GeV.*)


(*2 bin 1400*)
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400,{400,250}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-3.077186604980287` czz+0.5456449966279217` cz\[Gamma]-6.483638223139989` cz\[EmptySquare]+0.292682740889201` c\[Gamma]\[Gamma]-1.0476878914212246` \[Delta]cz-12.652511651863986` \[Delta]\[Lambda]+71.81778885492749` czz \[Delta]\[Lambda]-33.74681193958159` cz\[Gamma] \[Delta]\[Lambda]+222.25180576689357` cz\[EmptySquare] \[Delta]\[Lambda]-11.823119557142865` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+38.28420743022575` \[Delta]cz \[Delta]\[Lambda]+116.4167972781944` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400,{1400,400}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-5.0080589254632` czz+2.248344952971089` cz\[Gamma]-15.050160369061736` cz\[EmptySquare]+0.8009371350768574` c\[Gamma]\[Gamma]-2.846291058105646` \[Delta]cz-4.9253292763267735` \[Delta]\[Lambda]+37.32699108647431` czz \[Delta]\[Lambda]-18.434575221291272` cz\[Gamma] \[Delta]\[Lambda]+117.46872501969719` cz\[EmptySquare] \[Delta]\[Lambda]-6.346258681950078` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+27.755056837093253` \[Delta]cz \[Delta]\[Lambda]+17.328696736084282` \[Delta]\[Lambda]^2
(*4 bin 1400*)
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400,{350,250}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-2.4515909888282135` czz+0.11440989620028806` cz\[Gamma]-4.3478770498536985` cz\[EmptySquare]+0.15580248971996208` c\[Gamma]\[Gamma]-0.47256113093557217` \[Delta]cz-14.282330472789758` \[Delta]\[Lambda]+81.67414086502816` czz \[Delta]\[Lambda]-37.41011395647892` cz\[Gamma] \[Delta]\[Lambda]+248.47559008574444` cz\[EmptySquare] \[Delta]\[Lambda]-13.39925898561814` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+43.38508208472789` \[Delta]cz \[Delta]\[Lambda]+156.89876327565523` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400,{500,350}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-4.2159536764820755` czz+1.5052350681454383` cz\[Gamma]-11.278976776479054` cz\[EmptySquare]+0.5764886668750248` c\[Gamma]\[Gamma]-2.117725227201528` \[Delta]cz-8.140984812610869` \[Delta]\[Lambda]+49.31891282704128` czz \[Delta]\[Lambda]-23.805425302769915` cz\[Gamma] \[Delta]\[Lambda]+153.9671491961759` cz\[EmptySquare] \[Delta]\[Lambda]-8.223174408961048` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+29.316549213264256` \[Delta]cz \[Delta]\[Lambda]+38.937705414521076` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400,{600,500}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-4.879286311406659` czz+2.190840065100164` cz\[Gamma]-14.739755794005978` cz\[EmptySquare]+0.7832840632584454` c\[Gamma]\[Gamma]-2.757056515415725` \[Delta]cz-4.744765131557758` \[Delta]\[Lambda]+36.67269437954507` czz \[Delta]\[Lambda]-17.88808717870077` cz\[Gamma] \[Delta]\[Lambda]+113.82751616674913` cz\[EmptySquare] \[Delta]\[Lambda]-6.128850230576496` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+27.47465946249149` \[Delta]cz \[Delta]\[Lambda]+14.578230047286658` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[1400,{1400,600}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-5.81989435027189` czz+2.895094227017768` cz\[Gamma]-18.345034146149825` cz\[EmptySquare]+1.005430198537906` c\[Gamma]\[Gamma]-3.5578677754043184` \[Delta]cz-2.8508615080021653` \[Delta]\[Lambda]+29.675571568792883` czz \[Delta]\[Lambda]-15.744699673157692` cz\[Gamma] \[Delta]\[Lambda]+98.44589828265445` cz\[EmptySquare] \[Delta]\[Lambda]-5.252344251726513` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+27.179791259676318` \[Delta]cz \[Delta]\[Lambda]+6.92512394381694` \[Delta]\[Lambda]^2
(*2 bin 3000*)
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000,{500,250}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-3.1364002358641536` czz+0.6505717015454717` cz\[Gamma]-6.765838945887187` cz\[EmptySquare]+0.32891075745401516` c\[Gamma]\[Gamma]-1.5027878606906764` \[Delta]cz-9.517483034825055` \[Delta]\[Lambda]+70.11505024396816` czz \[Delta]\[Lambda]-32.929141534616086` cz\[Gamma] \[Delta]\[Lambda]+214.4671242919138` cz\[EmptySquare] \[Delta]\[Lambda]-11.498523937072571` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+36.392266263680085` \[Delta]cz \[Delta]\[Lambda]+73.65063713356047` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000,{3000,500}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-7.172949999563874` czz+3.369177089120234` cz\[Gamma]-22.145406729054812` cz\[EmptySquare]+1.1746881800562514` c\[Gamma]\[Gamma]-4.0623866296976185` \[Delta]cz-2.712493400596284` \[Delta]\[Lambda]+38.32214737856879` czz \[Delta]\[Lambda]-19.932439960747967` cz\[Gamma] \[Delta]\[Lambda]+124.53326727663485` cz\[EmptySquare] \[Delta]\[Lambda]-6.754056909932291` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+28.473092969702012` \[Delta]cz \[Delta]\[Lambda]+7.276987096951366` \[Delta]\[Lambda]^2
(*4 bin 3000*)
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000,{450,250}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-2.66172249165539` czz+0.3448406393138654` cz\[Gamma]-5.206121098953158` cz\[EmptySquare]+0.24152079502617926` c\[Gamma]\[Gamma]-1.1801928964382775` \[Delta]cz-10.441390477731943` \[Delta]\[Lambda]+74.82167111288206` czz \[Delta]\[Lambda]-34.99436198515357` cz\[Gamma] \[Delta]\[Lambda]+227.67785103672767` cz\[EmptySquare] \[Delta]\[Lambda]-12.289880877977547` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+38.4642980233392` \[Delta]cz \[Delta]\[Lambda]+88.35367100979751` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000,{650,450}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-5.119817134867551` czz+2.0907536985347384` cz\[Gamma]-14.536453744348329` cz\[EmptySquare]+0.7597106262674795` c\[Gamma]\[Gamma]-2.7669132579026288` \[Delta]cz-4.9617247261227035` \[Delta]\[Lambda]+46.657966882488516` czz \[Delta]\[Lambda]-23.39049840204885` cz\[Gamma] \[Delta]\[Lambda]+147.53549591852195` cz\[EmptySquare] \[Delta]\[Lambda]-8.035252512917038` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+28.450859089505244` \[Delta]cz \[Delta]\[Lambda]+16.7942457263621` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000,{900,650}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-6.80720683180918` czz+3.0730063906812766` cz\[Gamma]-20.457568554837266` cz\[EmptySquare]+1.1037840624378996` c\[Gamma]\[Gamma]-3.8296404319773174` \[Delta]cz-2.6087390307167597` \[Delta]\[Lambda]+37.53558382383891` czz \[Delta]\[Lambda]-19.72188918117511` cz\[Gamma] \[Delta]\[Lambda]+122.45628048581929` cz\[EmptySquare] \[Delta]\[Lambda]-6.654020393166826` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+28.339347710941617` \[Delta]cz \[Delta]\[Lambda]+6.115266765745191` \[Delta]\[Lambda]^2
\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL[3000,{3000,900}][{\[Delta]cz_,c\[Gamma]\[Gamma]_,cz\[Gamma]_,czz_,cz\[EmptySquare]_,\[Delta]\[Lambda]_}]:=-9.287704253730391` czz+4.694274397026371` cz\[Gamma]-29.935664148285436` cz\[EmptySquare]+1.5788773737725363` c\[Gamma]\[Gamma]-5.420972586299617` \[Delta]cz-1.2551992340898714` \[Delta]\[Lambda]+34.118129762595885` czz \[Delta]\[Lambda]-17.876939260922914` cz\[Gamma] \[Delta]\[Lambda]+113.34659426188408` cz\[EmptySquare] \[Delta]\[Lambda]-5.9594988634488` c\[Gamma]\[Gamma] \[Delta]\[Lambda]+28.987638511685613` \[Delta]cz \[Delta]\[Lambda]+2.395573709434593` \[Delta]\[Lambda]^2


(* ::Subsection:: *)
(*LO Standard model cross section [pb] *)


(* ::Text:: *)
(*\[Sigma]sm[process_,energy_], where process is  \[Nu]\[Nu]hh(e- e+ -> \[Nu]\[Nu]hh without the diagram with a z in the s channel) and the energy is the center of mass energy in unit of GeV*)


\[Sigma]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400]=0.000184299`;
\[Sigma]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000]=0.000797517`;


(* ::Subsection:: *)
(*differential standard-model rates in m(hh) bins*)


(* ::Text:: *)
(*Fraction of the standard-model e+e-\[RightArrow]vvhh cross section appearing in each m(hh) bin;*)
(*\[Epsilon]sm[process,energy,{binMax_,binMin_}], for unpolarized beams, where process is the process name (in this case \[Delta]\[Sigma]ee\[Nu]\[Nu]hhL), energy is the center-of-mass energy in GeV, binMax/binMin are respectively the upper/lower mhh  bin's bound in GeV.*)


(*2 bin 1400*)
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{400,250}]=0.33165`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{1400,400}]=0.66835`;
(*4 bin 1400*)
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{350,250}]=0.196`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{500,350}]=0.38535`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{600,500}]=0.17999999999999994`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,1400,{1400,600}]=0.23865000000000003`;
(*2 bin 3000*)
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000,{500,250}]=0.34035`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000,{3000,500}]=0.6596500000000001`;
(*4 bin 3000*)
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000,{450,250}]=0.262075`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000,{650,450}]=0.287425`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000,{900,650}]=0.224175`;
\[Epsilon]sm[\[Delta]\[Sigma]ee\[Nu]\[Nu]hhL,3000,{3000,900}]=0.226325`;

